Breakup dynamics in primary jet atomization using mesh- and interface- refined Cahn-Hilliard Navier-Stokes

We present a technique to perform interface-resolved simulations of complex breakup dynamics in two-phase flows using the Cahn-Hilliard Navier-Stokes equations. The method dynamically decreases the interface thickness parameter in relevant regions and simultaneously increases local mesh resolution, preventing numerical artifacts. We perform a detailed numerical simulation of pulsed jet atomization that shows a complex cascade of break-up mechanisms involving sheet rupture and filament formation. To understand the effect of refinement on the breakup, we analyze the droplet size distribution. The proposed approach opens up resolved simulations for various multiphase flow phenomena.

==> Data/histCalc.m <==
clc
clear

%% Set up the Import Options and import the data
opts = delimitedTextImportOptions("NumVariables", 9);

% Specify range and delimiter
opts.DataLines = [2, Inf];
opts.Delimiter = ",";

% Specify column names and types
opts.VariableNames = ["filename", "NumElements", "Volume", "Area", "D_30", "D_32", "psi", "D_30_micron", "D_32_micron"];
opts.VariableTypes = ["double", "double", "double", "double", "double", "double", "double", "double", "double"];

% Specify file level properties
opts.ExtraColumnsRule = "ignore";
opts.EmptyLineRule = "read";

% Specify variable properties
opts = setvaropts(opts, "filename", "TrimNonNumeric", true);
opts = setvaropts(opts, "filename", "ThousandsSeparator", ",");

% Import the data
tbl = readtable("/home/makrand/manuscripts/localCn_paper1/source/Data/dropStat.csv", opts);

%% Convert to output type
filename = tbl.filename;
NumElements = tbl.NumElements;
Volume = tbl.Volume;
Area = tbl.Area;
D_30 = tbl.D_30;
D_32 = tbl.D_32;
psi = tbl.psi;
D_30_micron = tbl.D_30_micron;
D_32_micron = tbl.D_32_micron;

%% Clear temporary variables
clear opts tbl

%% Calculate statistics
D_30_micron_log = log10(D_30_micron);
[n_log, xout_log] = hist(D_30_micron_log, 20);
bar(xout_log, n_log, 'barwidth', 1, 'basevalue', 1);
set(gca,'YScale','log');
xline(log10(4*0.0915));
xline(log10(9.71));

hold on;
mu = 0.3;
sigma = 0.28;
log_normal_fit_x = [-0.5:.1:1.2];
log_normal_fit_y=0.7*max(n_log)*(1/(sigma*sqrt(2*pi)))*exp((-(log_normal_fit_x-mu).^2)/(2*sigma^2));
plot(log_normal_fit_x,log_normal_fit_y);
